Welfare Modeling with AI as Economic Agents: A Game-Theoretic and Behavioral Approach

The integration of artificial intelligence (AI) into economic systems represents a transformative shift in decision-making frameworks, introducing novel dynamics between human and AI agents. This paper proposes a welfare model that incorporates both game-theoretic and behavioral dimensions to optimize interactions within human-AI ecosystems. By leveraging agent-based modeling (ABM), we simulate these interactions, accounting for trust evolution, perceived risks, and cognitive costs. The framework redefines welfare as the aggregate utility of interactions, adjusted for collaboration synergies, efficiency penalties, and equity considerations. Dynamic trust is modeled using Bayesian updating mechanisms, while synergies between agents are quantified through a collaboration index rooted in cooperative game theory. Results reveal that trust-building and skill development are pivotal to maximizing welfare, while sensitivity analyses highlight the trade-offs between AI complexity, equity, and efficiency. This research provides actionable insights for policymakers and system designers, emphasizing the importance of equitable AI adoption and fostering sustainable human-AI collaborations.

==> anc/abm_test.py <==
from scipy.optimize import minimize
from mesa import Agent, Model
from mesa.time import RandomActivation
from mesa.datacollection import DataCollector
import numpy as np
import matplotlib.pyplot as plt

# Human Agent
class HumanAgent(Agent):
    def __init__(self, unique_id, model, trust, loss_aversion, available_time, expertise):
        super().__init__(unique_id, model)
        self.trust = trust
        self.loss_aversion = loss_aversion
        self.available_time = available_time  # Time constraint
        self.expertise = expertise  # Expertise level
        self.approval = 0

    def calculate_costs(self):
        # Time cost: Higher if time is limited
        time_cost = 1 / self.available_time

        # Cognitive load: Higher if AI complexity exceeds human expertise
        cognitive_cost = self.model.average_ai_complexity / self.expertise

        # Total cost
        return time_cost + cognitive_cost

    def calculate_fh(self, ai_agent):
        # Base Utility
        perceived_risk = self.model.perceived_risk
        delta_utility = self.trust * ai_agent.signal - self.loss_aversion * perceived_risk

        # Costs
        human_costs = self.calculate_costs()

        # Behavioral Bias: Nash Bargaining Solution
        def nbs(x):
            uh = delta_utility * x
            ua = ai_agent.signal * (1 - x)
            return -(uh * ua)  # Negative for minimization
        nbs_result = minimize(nbs, 0.5, bounds=[(0, 1)]).x[0]

        # Final F_h
        return delta_utility - human_costs + nbs_result

    def update_trust(self, ai_agent, approved):
        # Bayesian updating of trust
        prior_trust = self.trust
        observed_signal = ai_agent.signal if approved else -ai_agent.signal
        self.trust = (prior_trust * self.model.trust_prior_weight + observed_signal) / (self.model.trust_prior_weight + 1)
        self.trust = np.clip(self.trust, 0.5, 1.5)  # Keep trust within bounds

    def step(self):
        ai_agent = self.random.choice([agent for agent in self.model.schedule.agents if isinstance(agent, AIAgent)])
        fh = self.calculate_fh(ai_agent)
        self.approval = np.random.rand() < 1 / (1 + np.exp(-fh))
        self.update_trust(ai_agent, self.approval)
        self.model.human_approvals.append(self.approval)

# AI Agent
class AIAgent(Agent):
    def __init__(self, unique_id, model, signal_strength, complexity):
        super().__init__(unique_id, model)
        self.signal = signal_strength
        self.complexity = complexity  # AI complexity level

    def step(self):
        total_approvals = sum(agent.approval for agent in self.model.schedule.agents if isinstance(agent, HumanAgent))
        if total_approvals > 0:
            self.signal += 0.01 * total_approvals / self.model.num_humans
        self.signal = np.clip(self.signal, 0.5, 1.5)

# Model
class ExpandedHumanAIEconomy(Model):
    def __init__(self, num_humans, num_ai, perceived_risk, trust_prior_weight):
        self.num_humans = num_humans
        self.num_ai = num_ai
        self.perceived_risk = perceived_risk
        self.trust_prior_weight = trust_prior_weight
        self.average_ai_complexity = 1.0  # Average AI complexity level
        self.schedule = RandomActivation(self)
        self.human_approvals = []

        # Data collector
        self.datacollector = DataCollector(
            model_reporters={
                "Total Welfare": self.compute_welfare,
                "Total Approvals": self.get_total_approvals,
            },
            agent_reporters={
                "Approval": "approval",
                "Trust": lambda x: getattr(x, "trust", None),
                "Signal": lambda x: getattr(x, "signal", None),
            },
        )

        for i in range(num_humans):
            trust = np.random.uniform(0.5, 1.0)
            loss_aversion = np.random.uniform(0.5, 1.0)
            available_time = np.random.uniform(5, 20)  # Time constraint (5 to 20 units)
            expertise = np.random.uniform(1.0, 2.0)  # Expertise (higher is better)
            agent = HumanAgent(i, self, trust, loss_aversion, available_time, expertise)
            self.schedule.add(agent)

        for i in range(num_ai):
            signal_strength = np.random.uniform(0.8, 1.2)
            complexity = np.random.uniform(0.8, 1.5)  # Complexity level
            agent = AIAgent(i + num_humans, self, signal_strength, complexity)
            self.schedule.add(agent)

    def compute_welfare(self):
        # Calculate total welfare
        welfare = 0

        # Contribution from human approvals
        for agent in self.schedule.agents:
            if isinstance(agent, HumanAgent):
                approvals = agent.approval
                trust_component = agent.trust
                loss_aversion_penalty = agent.loss_aversion * self.perceived_risk
                human_costs = agent.calculate_costs()
                welfare += approvals * (trust_component - loss_aversion_penalty - human_costs)

        # Penalty for low-signal AI agents
        for agent in self.schedule.agents:
            if isinstance(agent, AIAgent):
                welfare -= 0.1 * (1 - agent.signal)  # Penalize low-signal AI agents

        # Ensure welfare is non-negative
        return max(0, welfare)

    def get_total_approvals(self):
        return sum(self.human_approvals)

    def step(self):
        self.human_approvals = []
        self.schedule.step()
        self.datacollector.collect(self)

# Run the Model
num_humans = 100
num_ai = 500
perceived_risk = 0.3
trust_prior_weight = 1.0
model = ExpandedHumanAIEconomy(num_humans=num_humans, num_ai=num_ai, perceived_risk=perceived_risk, trust_prior_weight=trust_prior_weight)

steps = 150
for i in range(steps):
    model.step()

# Analyze Results
model_data = model.datacollector.get_model_vars_dataframe()

# Plot Total Welfare Over Time
plt.figure(figsize=(10, 6))
plt.plot(model_data["Total Welfare"], marker='o')
plt.title("Total Welfare Over Time")
plt.xlabel("Time Steps")
plt.ylabel("Total Welfare")
plt.grid()
plt.show()

# Plot Total Approvals Over Time
plt.figure(figsize=(10, 6))
plt.plot(model_data["Total Approvals"], marker='o')
plt.title("Total Approvals Over Time")
plt.xlabel("Time Steps")
plt.ylabel("Total Approvals")
plt.grid()
plt.show()

# Sensitivity Analysis Function
def sensitivity_analysis(parameter_name, parameter_values, num_humans=100, num_ai=500, steps=150):
    results = []

    for value in parameter_values:
        # Update the parameter value in the model
        if parameter_name == "perceived_risk":
            model = ExpandedHumanAIEconomy(num_humans=num_humans, num_ai=num_ai, perceived_risk=value, trust_prior_weight=trust_prior_weight)
        elif parameter_name == "average_ai_complexity":
            model = ExpandedHumanAIEconomy(num_humans=num_humans, num_ai=num_ai, perceived_risk=0.3, trust_prior_weight=trust_prior_weight)
            model.average_ai_complexity = value
        elif parameter_name == "expertise_range":
            expertise_min, expertise_max = value
            model = ExpandedHumanAIEconomy(num_humans=num_humans, num_ai=num_ai, perceived_risk=0.3, trust_prior_weight=trust_prior_weight)
            for agent in model.schedule.agents:
                if isinstance(agent, HumanAgent):
                    agent.expertise = np.random.uniform(expertise_min, expertise_max)
        else:
            raise ValueError("Unknown parameter")

        # Run the simulation
        for step in range(steps):
            model.step()

        # Collect results
        model_data = model.datacollector.get_model_vars_dataframe()
        final_welfare = model_data["Total Welfare"].iloc[-1]
        final_approvals = model_data["Total Approvals"].iloc[-1]
        results.append((value, final_welfare, final_approvals))

    return results

# Define parameter ranges for analysis
perceived_risk_values = np.linspace(0.1, 0.5, 5)
complexity_values = np.linspace(0.5, 2.0, 5)
expertise_ranges = [(0.5, 1.0), (1.0, 1.5), (1.5, 2.0), (2.0, 2.5)]

# Perform sensitivity analysis for each parameter
results_risk = sensitivity_analysis("perceived_risk", perceived_risk_values)
results_complexity = sensitivity_analysis("average_ai_complexity", complexity_values)
results_expertise = sensitivity_analysis("expertise_range", expertise_ranges)

# Plotting results
def plot_sensitivity(results, parameter_name):
    values, welfare, approvals = zip(*results)
    
    plt.figure(figsize=(10, 6))
    plt.plot(values, welfare, marker='o', label="Total Welfare")
    plt.plot(values, approvals, marker='s', label="Total Approvals")
    plt.title(f"Sensitivity Analysis: {parameter_name}")
    plt.xlabel(parameter_name)
    plt.ylabel("Metric Value")
    plt.legend()
    plt.grid()
    plt.show()

# Plot for each parameter
plot_sensitivity(results_risk, "Perceived Risk")
plot_sensitivity(results_complexity, "AI Complexity")
plot_sensitivity(results_expertise, "Human Expertise Range")
